Local Euler characteristics of $A_n$-singularities and their application to hyperbolicity

Wahl's local Euler characteristic measures the local contributions of a singularity to the usual Euler characteristic of a sheaf. Using tools from toric geometry, we study the local Euler characteristic of sheaves of symmetric differentials for isolated surface singularities of type $A_n$. We prove an explicit formula for the local Euler characteristic of the $m$th symmetric power of the cotangent bundle; this is a quasi-polynomial in $m$ of period $n+1$. We also express the components of the local Euler characteristic as a count of lattice points in a non-convex polyhedron, again showing it is a quasi-polynomial. We apply our computations to obtain new examples of algebraic quasi-hyperbolic surfaces in $\mathbb{P}^3$ of low degree. We show that an explicit family of surfaces with many singularities constructed by Labs has no genus $0$ curves for the members of degree at least $8$ and no curves of genus $0$ or $1$ for degree at least $10$.

==> anc/C_quasipols.txt <==
[   [0],
   [5/108*t^3 + 1/12*t^2,
    5/108*t^3 + 1/12*t^2 + 1/36*t - 17/108,
    5/108*t^3 + 1/12*t^2 - 2/9*t - 7/27,
    5/108*t^3 + 1/12*t^2 + 1/4*t + 1/4,
    5/108*t^3 + 1/12*t^2 - 2/9*t - 11/27,
    5/108*t^3 + 1/12*t^2 + 1/36*t - 1/108],
   [1/24*t^3 + 1/12*t^2,
    1/24*t^3 + 1/12*t^2 - 1/24*t - 1/12,
    1/24*t^3 + 1/12*t^2 - 2/3,
    1/24*t^3 + 1/12*t^2 - 1/24*t - 3/4,
    1/24*t^3 + 1/12*t^2,
    1/24*t^3 + 1/12*t^2 - 1/24*t - 1/12],
   [7/200*t^3 + 3/40*t^2,
    7/200*t^3 + 3/40*t^2 + 9/200*t - 31/200,
    7/200*t^3 + 3/40*t^2 - 3/25*t - 17/50,
    7/200*t^3 + 3/40*t^2 + 1/200*t - 127/200,
    7/200*t^3 + 3/40*t^2 - 2/25*t - 28/25,
    7/200*t^3 + 3/40*t^2 + 1/8*t - 7/8,
    7/200*t^3 + 3/40*t^2 - 2/25*t - 39/50,
    7/200*t^3 + 3/40*t^2 + 1/200*t - 143/200,
    7/200*t^3 + 3/40*t^2 - 3/25*t - 19/25,
    7/200*t^3 + 3/40*t^2 + 9/200*t + 1/200,
    7/200*t^3 + 3/40*t^2 + 1/2,
    7/200*t^3 + 3/40*t^2 + 9/200*t - 31/200,
    7/200*t^3 + 3/40*t^2 - 3/25*t - 21/25,
    7/200*t^3 + 3/40*t^2 + 1/200*t - 127/200,
    7/200*t^3 + 3/40*t^2 - 2/25*t - 31/50,
    7/200*t^3 + 3/40*t^2 + 1/8*t - 7/8,
    7/200*t^3 + 3/40*t^2 - 2/25*t - 32/25,
    7/200*t^3 + 3/40*t^2 + 1/200*t - 143/200,
    7/200*t^3 + 3/40*t^2 - 3/25*t - 13/50,
    7/200*t^3 + 3/40*t^2 + 9/200*t + 1/200],
   [4/135*t^3 + 1/15*t^2,
    4/135*t^3 + 1/15*t^2 - 1/45*t - 2/27,
    4/135*t^3 + 1/15*t^2 - 1/45*t - 62/135,
    4/135*t^3 + 1/15*t^2 - 2/5,
    4/135*t^3 + 1/15*t^2 - 1/45*t - 118/135,
    4/135*t^3 + 1/15*t^2 - 1/45*t - 34/27,
    4/135*t^3 + 1/15*t^2 - 4/5,
    4/135*t^3 + 1/15*t^2 - 1/45*t - 172/135,
    4/135*t^3 + 1/15*t^2 - 1/45*t - 34/27,
    4/135*t^3 + 1/15*t^2 - 2,
    4/135*t^3 + 1/15*t^2 - 1/45*t - 56/27,
    4/135*t^3 + 1/15*t^2 - 1/45*t - 34/27,
    4/135*t^3 + 1/15*t^2 - 4/5,
    4/135*t^3 + 1/15*t^2 - 1/45*t - 2/27,
    4/135*t^3 + 1/15*t^2 - 1/45*t - 8/135],
   [5/196*t^3 + 5/84*t^2,
    5/196*t^3 + 5/84*t^2 + 25/588*t - 25/196,
    5/196*t^3 + 5/84*t^2 - 10/147*t - 15/49,
    5/196*t^3 + 5/84*t^2 + 1/588*t - 45/196,
    5/196*t^3 + 5/84*t^2 - 4/49*t - 38/147,
    5/196*t^3 + 5/84*t^2 + 3/196*t - 443/588,
    5/196*t^3 + 5/84*t^2 - 2/49*t - 69/49,
    5/196*t^3 + 5/84*t^2 + 1/12*t - 5/4,
    5/196*t^3 + 5/84*t^2 - 2/49*t - 227/147,
    5/196*t^3 + 5/84*t^2 + 3/196*t - 305/196,
    5/196*t^3 + 5/84*t^2 - 4/49*t - 242/147,
    5/196*t^3 + 5/84*t^2 + 1/588*t - 1279/588,
    5/196*t^3 + 5/84*t^2 - 10/147*t - 139/49,
    5/196*t^3 + 5/84*t^2 + 25/588*t - 521/196,
    5/196*t^3 + 5/84*t^2 - 8/3,
    5/196*t^3 + 5/84*t^2 + 25/588*t - 417/196,
    5/196*t^3 + 5/84*t^2 - 10/147*t - 241/147,
    5/196*t^3 + 5/84*t^2 + 1/588*t - 919/588,
    5/196*t^3 + 5/84*t^2 - 4/49*t - 78/49,
    5/196*t^3 + 5/84*t^2 + 3/196*t - 443/588,
    5/196*t^3 + 5/84*t^2 - 2/49*t - 11/147,
    5/196*t^3 + 5/84*t^2 + 1/12*t + 3/4,
    5/196*t^3 + 5/84*t^2 - 2/49*t + 67/147,
    5/196*t^3 + 5/84*t^2 + 3/196*t - 131/588,
    5/196*t^3 + 5/84*t^2 - 4/49*t - 48/49,
    5/196*t^3 + 5/84*t^2 + 1/588*t - 165/196,
    5/196*t^3 + 5/84*t^2 - 10/147*t - 41/49,
    5/196*t^3 + 5/84*t^2 + 25/588*t - 129/196,
    5/196*t^3 + 5/84*t^2 - 2/3,
    5/196*t^3 + 5/84*t^2 + 25/588*t - 859/588,
    5/196*t^3 + 5/84*t^2 - 10/147*t - 113/49,
    5/196*t^3 + 5/84*t^2 + 1/588*t - 437/196,
    5/196*t^3 + 5/84*t^2 - 4/49*t - 332/147,
    5/196*t^3 + 5/84*t^2 + 3/196*t - 409/196,
    5/196*t^3 + 5/84*t^2 - 2/49*t - 305/147,
    5/196*t^3 + 5/84*t^2 + 1/12*t - 31/12,
    5/196*t^3 + 5/84*t^2 - 2/49*t - 141/49,
    5/196*t^3 + 5/84*t^2 + 3/196*t - 1307/588,
    5/196*t^3 + 5/84*t^2 - 4/49*t - 242/147,
    5/196*t^3 + 5/84*t^2 + 1/588*t - 165/196,
    5/196*t^3 + 5/84*t^2 - 10/147*t - 25/147,
    5/196*t^3 + 5/84*t^2 + 25/588*t + 5/588],
   [5/224*t^3 + 3/56*t^2,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 1/16,
    5/224*t^3 + 3/56*t^2 - 1/56*t - 5/14,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 5/112,
    5/224*t^3 + 3/56*t^2 - 2/7,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 1/16,
    5/224*t^3 + 3/56*t^2 - 1/56*t - 9/14,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 19/16,
    5/224*t^3 + 3/56*t^2 - 6/7,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 167/112,
    5/224*t^3 + 3/56*t^2 - 1/56*t - 3/2,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 229/112,
    5/224*t^3 + 3/56*t^2 - 16/7,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 327/112,
    5/224*t^3 + 3/56*t^2 - 1/56*t - 7/2,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 51/16,
    5/224*t^3 + 3/56*t^2 - 22/7,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 327/112,
    5/224*t^3 + 3/56*t^2 - 1/56*t - 45/14,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 51/16,
    5/224*t^3 + 3/56*t^2 - 4,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 65/16,
    5/224*t^3 + 3/56*t^2 - 1/56*t - 45/14,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 293/112,
    5/224*t^3 + 3/56*t^2 - 10/7,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 103/112,
    5/224*t^3 + 3/56*t^2 - 1/56*t - 1/14,
    5/224*t^3 + 3/56*t^2 - 3/224*t - 5/112],
   [77/3888*t^3 + 7/144*t^2,
    77/3888*t^3 + 7/144*t^2 + 49/1296*t - 413/3888,
    77/3888*t^3 + 7/144*t^2 - 7/162*t - 259/972,
    77/3888*t^3 + 7/144*t^2 + 1/144*t + 1/144,
    77/3888*t^3 + 7/144*t^2 - 5/81*t + 49/243,
    77/3888*t^3 + 7/144*t^2 + 1/1296*t + 1187/3888,
    77/3888*t^3 + 7/144*t^2 - 1/18*t + 11/36,
    77/3888*t^3 + 7/144*t^2 + 25/1296*t - 1205/3888,
    77/3888*t^3 + 7/144*t^2 - 2/81*t - 256/243,
    77/3888*t^3 + 7/144*t^2 + 1/16*t - 15/16,
    77/3888*t^3 + 7/144*t^2 - 2/81*t - 1379/972,
    77/3888*t^3 + 7/144*t^2 + 25/1296*t - 5653/3888,
    77/3888*t^3 + 7/144*t^2 - 1/18*t - 14/9,
    77/3888*t^3 + 7/144*t^2 + 1/1296*t - 6749/3888,
    77/3888*t^3 + 7/144*t^2 - 5/81*t - 1951/972,
    77/3888*t^3 + 7/144*t^2 + 1/144*t - 415/144,
    77/3888*t^3 + 7/144*t^2 - 7/162*t - 941/243,
    77/3888*t^3 + 7/144*t^2 + 49/1296*t - 15517/3888,
    77/3888*t^3 + 7/144*t^2 - 17/4,
    77/3888*t^3 + 7/144*t^2 + 49/1296*t - 15965/3888,
    77/3888*t^3 + 7/144*t^2 - 7/162*t - 976/243,
    77/3888*t^3 + 7/144*t^2 + 1/144*t - 575/144,
    77/3888*t^3 + 7/144*t^2 - 5/81*t - 3935/972,
    77/3888*t^3 + 7/144*t^2 + 1/1296*t - 18253/3888,
    77/3888*t^3 + 7/144*t^2 - 1/18*t - 49/9,
    77/3888*t^3 + 7/144*t^2 + 25/1296*t - 20645/3888,
    77/3888*t^3 + 7/144*t^2 - 2/81*t - 5155/972,
    77/3888*t^3 + 7/144*t^2 + 1/16*t - 79/16,
    77/3888*t^3 + 7/144*t^2 - 2/81*t - 1013/243,
    77/3888*t^3 + 7/144*t^2 + 25/1296*t - 13429/3888,
    77/3888*t^3 + 7/144*t^2 - 1/18*t - 101/36,
    77/3888*t^3 + 7/144*t^2 + 1/1296*t - 10637/3888,
    77/3888*t^3 + 7/144*t^2 - 5/81*t - 670/243,
    77/3888*t^3 + 7/144*t^2 + 1/144*t - 271/144,
    77/3888*t^3 + 7/144*t^2 - 7/162*t - 1091/972,
    77/3888*t^3 + 7/144*t^2 + 49/1296*t + 35/3888,
    77/3888*t^3 + 7/144*t^2 + 1,
    77/3888*t^3 + 7/144*t^2 + 49/1296*t + 3475/3888,
    77/3888*t^3 + 7/144*t^2 - 7/162*t + 713/972,
    77/3888*t^3 + 7/144*t^2 + 1/144*t + 1/144,
    77/3888*t^3 + 7/144*t^2 - 5/81*t - 194/243,
    77/3888*t^3 + 7/144*t^2 + 1/1296*t - 2701/3888,
    77/3888*t^3 + 7/144*t^2 - 1/18*t - 25/36,
    77/3888*t^3 + 7/144*t^2 + 25/1296*t - 1205/3888,
    77/3888*t^3 + 7/144*t^2 - 2/81*t - 13/243,
    77/3888*t^3 + 7/144*t^2 + 1/16*t + 1/16,
    77/3888*t^3 + 7/144*t^2 - 2/81*t - 407/972,
    77/3888*t^3 + 7/144*t^2 + 25/1296*t - 5653/3888,
    77/3888*t^3 + 7/144*t^2 - 1/18*t - 23/9,
    77/3888*t^3 + 7/144*t^2 + 1/1296*t - 10637/3888,
    77/3888*t^3 + 7/144*t^2 - 5/81*t - 2923/972,
    77/3888*t^3 + 7/144*t^2 + 1/144*t - 415/144,
    77/3888*t^3 + 7/144*t^2 - 7/162*t - 698/243,
    77/3888*t^3 + 7/144*t^2 + 49/1296*t - 11629/3888,
    77/3888*t^3 + 7/144*t^2 - 13/4,
    77/3888*t^3 + 7/144*t^2 + 49/1296*t - 15965/3888,
    77/3888*t^3 + 7/144*t^2 - 7/162*t - 1219/243,
    77/3888*t^3 + 7/144*t^2 + 1/144*t - 719/144,
    77/3888*t^3 + 7/144*t^2 - 5/81*t - 4907/972,
    77/3888*t^3 + 7/144*t^2 + 1/1296*t - 18253/3888,
    77/3888*t^3 + 7/144*t^2 - 1/18*t - 40/9,
    77/3888*t^3 + 7/144*t^2 + 25/1296*t - 16757/3888,
    77/3888*t^3 + 7/144*t^2 - 2/81*t - 4183/972,
    77/3888*t^3 + 7/144*t^2 + 1/16*t - 79/16,
    77/3888*t^3 + 7/144*t^2 - 2/81*t - 1256/243,
    77/3888*t^3 + 7/144*t^2 + 25/1296*t - 17317/3888,
    77/3888*t^3 + 7/144*t^2 - 1/18*t - 137/36,
    77/3888*t^3 + 7/144*t^2 + 1/1296*t - 10637/3888,
    77/3888*t^3 + 7/144*t^2 - 5/81*t - 427/243,
    77/3888*t^3 + 7/144*t^2 + 1/144*t - 127/144,
    77/3888*t^3 + 7/144*t^2 - 7/162*t - 119/972,
    77/3888*t^3 + 7/144*t^2 + 49/1296*t + 35/3888],
   [4/225*t^3 + 2/45*t^2,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 4/75,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 22/75,
    4/225*t^3 + 2/45*t^2 - 1/75*t + 4/25,
    4/225*t^3 + 2/45*t^2 - 2/225*t + 14/75,
    4/225*t^3 + 2/45*t^2 + 2/3,
    4/225*t^3 + 2/45*t^2 - 2/225*t + 46/75,
    4/225*t^3 + 2/45*t^2 - 1/75*t + 184/225,
    4/225*t^3 + 2/45*t^2 - 1/75*t + 4/25,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 12/25,
    4/225*t^3 + 2/45*t^2 - 2/9,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 212/225,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 24/25,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 314/225,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 308/225,
    4/225*t^3 + 2/45*t^2 - 2,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 154/75,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 74/25,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 96/25,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 286/75,
    4/225*t^3 + 2/45*t^2 - 4,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 304/75,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 1016/225,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 338/75,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 386/75,
    4/225*t^3 + 2/45*t^2 - 50/9,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 1412/225,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 174/25,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 1514/225,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 1508/225,
    4/225*t^3 + 2/45*t^2 - 6,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 454/75,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 422/75,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 146/25,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 436/75,
    4/225*t^3 + 2/45*t^2 - 20/3,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 168/25,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 1316/225,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 388/75,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 286/75,
    4/225*t^3 + 2/45*t^2 - 26/9,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 362/225,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 24/25,
    4/225*t^3 + 2/45*t^2 - 1/75*t - 14/225,
    4/225*t^3 + 2/45*t^2 - 2/225*t - 8/225],
   [39/2420*t^3 + 9/220*t^2,
    39/2420*t^3 + 9/220*t^2 + 81/2420*t - 219/2420,
    39/2420*t^3 + 9/220*t^2 - 18/605*t - 141/605,
    39/2420*t^3 + 9/220*t^2 + 5/484*t + 401/2420,
    39/2420*t^3 + 9/220*t^2 - 28/605*t + 302/605,
    39/2420*t^3 + 9/220*t^2 + 1/2420*t + 465/484,
    39/2420*t^3 + 9/220*t^2 - 6/121*t + 813/605,
    39/2420*t^3 + 9/220*t^2 + 9/2420*t + 3489/2420,
    39/2420*t^3 + 9/220*t^2 - 24/605*t + 876/605,
    39/2420*t^3 + 9/220*t^2 + 49/2420*t + 1829/2420,
    39/2420*t^3 + 9/220*t^2 - 2/121*t - 5/121,
    39/2420*t^3 + 9/220*t^2 + 1/20*t + 1/20,
    39/2420*t^3 + 9/220*t^2 - 2/121*t - 327/605,
    39/2420*t^3 + 9/220*t^2 + 49/2420*t - 1411/2420,
    39/2420*t^3 + 9/220*t^2 - 24/605*t - 414/605,
    39/2420*t^3 + 9/220*t^2 + 9/2420*t - 315/484,
    39/2420*t^3 + 9/220*t^2 - 6/121*t - 417/605,
    39/2420*t^3 + 9/220*t^2 + 1/2420*t - 487/484,
    39/2420*t^3 + 9/220*t^2 - 28/605*t - 852/605,
    39/2420*t^3 + 9/220*t^2 + 5/484*t - 1211/484,
    39/2420*t^3 + 9/220*t^2 - 18/605*t - 447/121,
    39/2420*t^3 + 9/220*t^2 + 81/2420*t - 9659/2420,
    39/2420*t^3 + 9/220*t^2 - 22/5,
    39/2420*t^3 + 9/220*t^2 + 81/2420*t - 10867/2420,
    39/2420*t^3 + 9/220*t^2 - 18/605*t - 2803/605,
    39/2420*t^3 + 9/220*t^2 + 5/484*t - 2243/484,
    39/2420*t^3 + 9/220*t^2 - 28/605*t - 2844/605,
    39/2420*t^3 + 9/220*t^2 + 1/2420*t - 2439/484,
    39/2420*t^3 + 9/220*t^2 - 6/121*t - 3301/605,
    39/2420*t^3 + 9/220*t^2 + 9/2420*t - 15871/2420,
    39/2420*t^3 + 9/220*t^2 - 24/605*t - 938/121,
    39/2420*t^3 + 9/220*t^2 + 49/2420*t - 19467/2420,
    39/2420*t^3 + 9/220*t^2 - 2/121*t - 5107/605,
    39/2420*t^3 + 9/220*t^2 + 1/20*t - 167/20,
    39/2420*t^3 + 9/220*t^2 - 2/121*t - 985/121,
    39/2420*t^3 + 9/220*t^2 + 49/2420*t - 3767/484,
    39/2420*t^3 + 9/220*t^2 - 24/605*t - 4528/605,
    39/2420*t^3 + 9/220*t^2 + 9/2420*t - 18031/2420,
    39/2420*t^3 + 9/220*t^2 - 6/121*t - 4531/605,
    39/2420*t^3 + 9/220*t^2 + 1/2420*t - 19859/2420,
    39/2420*t^3 + 9/220*t^2 - 28/605*t - 1090/121,
    39/2420*t^3 + 9/220*t^2 + 5/484*t - 21543/2420,
    39/2420*t^3 + 9/220*t^2 - 18/605*t - 5381/605,
    39/2420*t^3 + 9/220*t^2 + 81/2420*t - 20307/2420,
    39/2420*t^3 + 9/220*t^2 - 8,
    39/2420*t^3 + 9/220*t^2 + 81/2420*t - 3335/484,
    39/2420*t^3 + 9/220*t^2 - 18/605*t - 3529/605,
    39/2420*t^3 + 9/220*t^2 + 5/484*t - 12183/2420,
    39/2420*t^3 + 9/220*t^2 - 28/605*t - 2602/605,
    39/2420*t^3 + 9/220*t^2 + 1/2420*t - 10259/2420,
    39/2420*t^3 + 9/220*t^2 - 6/121*t - 515/121,
    39/2420*t^3 + 9/220*t^2 + 9/2420*t - 8127/2420,
    39/2420*t^3 + 9/220*t^2 - 24/605*t - 1544/605,
    39/2420*t^3 + 9/220*t^2 + 49/2420*t - 3011/2420,
    39/2420*t^3 + 9/220*t^2 - 2/121*t - 5/121,
    39/2420*t^3 + 9/220*t^2 + 1/20*t + 5/4,
    39/2420*t^3 + 9/220*t^2 - 2/121*t + 883/605,
    39/2420*t^3 + 9/220*t^2 + 49/2420*t + 3429/2420,
    39/2420*t^3 + 9/220*t^2 - 24/605*t + 796/605,
    39/2420*t^3 + 9/220*t^2 + 9/2420*t + 1329/2420,
    39/2420*t^3 + 9/220*t^2 - 6/121*t - 35/121,
    39/2420*t^3 + 9/220*t^2 + 1/2420*t - 499/2420,
    39/2420*t^3 + 9/220*t^2 - 28/605*t - 126/605,
    39/2420*t^3 + 9/220*t^2 + 5/484*t + 721/2420,
    39/2420*t^3 + 9/220*t^2 - 18/605*t + 427/605,
    39/2420*t^3 + 9/220*t^2 + 81/2420*t + 585/484,
    39/2420*t^3 + 9/220*t^2 + 8/5,
    39/2420*t^3 + 9/220*t^2 + 81/2420*t + 537/484,
    39/2420*t^3 + 9/220*t^2 - 18/605*t + 343/605,
    39/2420*t^3 + 9/220*t^2 + 5/484*t - 307/484,
    39/2420*t^3 + 9/220*t^2 - 28/605*t - 230/121,
    39/2420*t^3 + 9/220*t^2 + 1/2420*t - 5419/2420,
    39/2420*t^3 + 9/220*t^2 - 6/121*t - 1607/605,
    39/2420*t^3 + 9/220*t^2 + 9/2420*t - 6191/2420,
    39/2420*t^3 + 9/220*t^2 - 24/605*t - 1544/605,
    39/2420*t^3 + 9/220*t^2 + 49/2420*t - 1183/484,
    39/2420*t^3 + 9/220*t^2 - 2/121*t - 1477/605,
    39/2420*t^3 + 9/220*t^2 + 1/20*t - 11/4,
    39/2420*t^3 + 9/220*t^2 - 2/121*t - 2021/605,
    39/2420*t^3 + 9/220*t^2 + 49/2420*t - 11091/2420,
    39/2420*t^3 + 9/220*t^2 - 24/605*t - 712/121,
    39/2420*t^3 + 9/220*t^2 + 9/2420*t - 15127/2420,
    39/2420*t^3 + 9/220*t^2 - 6/121*t - 4047/605,
    39/2420*t^3 + 9/220*t^2 + 1/2420*t - 15987/2420,
    39/2420*t^3 + 9/220*t^2 - 28/605*t - 3998/605,
    39/2420*t^3 + 9/220*t^2 + 5/484*t - 3147/484,
    39/2420*t^3 + 9/220*t^2 - 18/605*t - 3929/605,
    39/2420*t^3 + 9/220*t^2 + 81/2420*t - 3287/484,
    39/2420*t^3 + 9/220*t^2 - 36/5,
    39/2420*t^3 + 9/220*t^2 + 81/2420*t - 19579/2420,
    39/2420*t^3 + 9/220*t^2 - 18/605*t - 1093/121,
    39/2420*t^3 + 9/220*t^2 + 5/484*t - 21863/2420,
    39/2420*t^3 + 9/220*t^2 - 28/605*t - 5506/605,
    39/2420*t^3 + 9/220*t^2 + 1/2420*t - 20907/2420,
    39/2420*t^3 + 9/220*t^2 - 6/121*t - 999/121,
    39/2420*t^3 + 9/220*t^2 + 9/2420*t - 3755/484,
    39/2420*t^3 + 9/220*t^2 - 24/605*t - 4448/605,
    39/2420*t^3 + 9/220*t^2 + 49/2420*t - 17531/2420,
    39/2420*t^3 + 9/220*t^2 - 2/121*t - 4381/605,
    39/2420*t^3 + 9/220*t^2 + 1/20*t - 159/20,
    39/2420*t^3 + 9/220*t^2 - 2/121*t - 985/121,
    39/2420*t^3 + 9/220*t^2 + 49/2420*t - 17867/2420,
    39/2420*t^3 + 9/220*t^2 - 24/605*t - 4044/605,
    39/2420*t^3 + 9/220*t^2 + 9/2420*t - 13191/2420,
    39/2420*t^3 + 9/220*t^2 - 6/121*t - 519/121,
    39/2420*t^3 + 9/220*t^2 + 1/2420*t - 1455/484,
    39/2420*t^3 + 9/220*t^2 - 28/605*t - 1094/605,
    39/2420*t^3 + 9/220*t^2 + 5/484*t - 2183/2420,
    39/2420*t^3 + 9/220*t^2 - 18/605*t - 57/605,
    39/2420*t^3 + 9/220*t^2 + 81/2420*t + 21/2420],
   [35/2376*t^3 + 5/132*t^2,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 5/108,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 74/297,
    35/2376*t^3 + 5/132*t^2 - 1/88*t + 13/44,
    35/2376*t^3 + 5/132*t^2 - 1/99*t + 146/297,
    35/2376*t^3 + 5/132*t^2 - 5/792*t + 1477/1188,
    35/2376*t^3 + 5/132*t^2 + 16/11,
    35/2376*t^3 + 5/132*t^2 - 5/792*t + 2537/1188,
    35/2376*t^3 + 5/132*t^2 - 1/99*t + 628/297,
    35/2376*t^3 + 5/132*t^2 - 1/88*t + 101/44,
    35/2376*t^3 + 5/132*t^2 - 1/99*t + 470/297,
    35/2376*t^3 + 5/132*t^2 - 5/792*t + 95/108,
    35/2376*t^3 + 5/132*t^2 + 12/11,
    35/2376*t^3 + 5/132*t^2 - 5/792*t + 377/1188,
    35/2376*t^3 + 5/132*t^2 - 1/99*t + 8/27,
    35/2376*t^3 + 5/132*t^2 - 1/88*t - 3/44,
    35/2376*t^3 + 5/132*t^2 - 1/99*t + 38/297,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 251/1188,
    35/2376*t^3 + 5/132*t^2 - 2/11,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 703/1188,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 236/297,
    35/2376*t^3 + 5/132*t^2 - 1/88*t - 83/44,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 80/27,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 337/108,
    35/2376*t^3 + 5/132*t^2 - 38/11,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 4375/1188,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 1262/297,
    35/2376*t^3 + 5/132*t^2 - 1/88*t - 17/4,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 1420/297,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 5867/1188,
    35/2376*t^3 + 5/132*t^2 - 64/11,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 653/108,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 2126/297,
    35/2376*t^3 + 5/132*t^2 - 1/88*t - 33/4,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 2500/297,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 10403/1188,
    35/2376*t^3 + 5/132*t^2 - 92/11,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 10423/1188,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 2558/297,
    35/2376*t^3 + 5/132*t^2 - 1/88*t - 395/44,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 242/27,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 11483/1188,
    35/2376*t^3 + 5/132*t^2 - 112/11,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 13015/1188,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 316/27,
    35/2376*t^3 + 5/132*t^2 - 1/88*t - 507/44,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 3418/297,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 12779/1188,
    35/2376*t^3 + 5/132*t^2 - 114/11,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 11503/1188,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 2828/297,
    35/2376*t^3 + 5/132*t^2 - 1/88*t - 395/44,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 2716/297,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 985/108,
    35/2376*t^3 + 5/132*t^2 - 10,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 1085/108,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 2720/297,
    35/2376*t^3 + 5/132*t^2 - 1/88*t - 371/44,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 188/27,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 6947/1188,
    35/2376*t^3 + 5/132*t^2 - 46/11,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 3727/1188,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 46/27,
    35/2376*t^3 + 5/132*t^2 - 1/88*t - 43/44,
    35/2376*t^3 + 5/132*t^2 - 1/99*t - 16/297,
    35/2376*t^3 + 5/132*t^2 - 5/792*t - 35/1188]]

==> anc/ChiLoc_quasipols.txt <==
[   [0],
   [1/4*m^3 + 3/4*m^2 + 1/2*m,
    1/4*m^3 + 3/4*m^2 + 1/4*m - 1/4],
   [4/9*m^3 + 4/3*m^2 + 2/3*m,
    4/9*m^3 + 4/3*m^2 + 2/3*m - 4/9,
    4/9*m^3 + 4/3*m^2 + 2/3*m - 2/9],
   [5/8*m^3 + 15/8*m^2 + m,
    5/8*m^3 + 15/8*m^2 + 7/8*m - 3/8,
    5/8*m^3 + 15/8*m^2 + m - 1/2,
    5/8*m^3 + 15/8*m^2 + 7/8*m - 3/8],
   [4/5*m^3 + 12/5*m^2 + 6/5*m,
    4/5*m^3 + 12/5*m^2 + 6/5*m - 2/5,
    4/5*m^3 + 12/5*m^2 + 6/5*m - 2/5,
    4/5*m^3 + 12/5*m^2 + 6/5*m - 4/5,
    4/5*m^3 + 12/5*m^2 + 6/5*m - 2/5],
   [35/36*m^3 + 35/12*m^2 + 3/2*m,
    35/36*m^3 + 35/12*m^2 + 17/12*m - 11/36,
    35/36*m^3 + 35/12*m^2 + 3/2*m - 4/9,
    35/36*m^3 + 35/12*m^2 + 17/12*m - 3/4,
    35/36*m^3 + 35/12*m^2 + 3/2*m - 8/9,
    35/36*m^3 + 35/12*m^2 + 17/12*m - 19/36],
   [8/7*m^3 + 24/7*m^2 + 12/7*m,
    8/7*m^3 + 24/7*m^2 + 12/7*m - 2/7,
    8/7*m^3 + 24/7*m^2 + 12/7*m - 2/7,
    8/7*m^3 + 24/7*m^2 + 12/7*m - 6/7,
    8/7*m^3 + 24/7*m^2 + 12/7*m - 6/7,
    8/7*m^3 + 24/7*m^2 + 12/7*m - 8/7,
    8/7*m^3 + 24/7*m^2 + 12/7*m - 4/7],
   [21/16*m^3 + 63/16*m^2 + 2*m,
    21/16*m^3 + 63/16*m^2 + 31/16*m - 3/16,
    21/16*m^3 + 63/16*m^2 + 2*m - 1/4,
    21/16*m^3 + 63/16*m^2 + 31/16*m - 11/16,
    21/16*m^3 + 63/16*m^2 + 2*m - 1,
    21/16*m^3 + 63/16*m^2 + 31/16*m - 19/16,
    21/16*m^3 + 63/16*m^2 + 2*m - 5/4,
    21/16*m^3 + 63/16*m^2 + 31/16*m - 11/16],
   [40/27*m^3 + 40/9*m^2 + 20/9*m,
    40/27*m^3 + 40/9*m^2 + 20/9*m - 4/27,
    40/27*m^3 + 40/9*m^2 + 20/9*m - 2/27,
    40/27*m^3 + 40/9*m^2 + 20/9*m - 2/3,
    40/27*m^3 + 40/9*m^2 + 20/9*m - 22/27,
    40/27*m^3 + 40/9*m^2 + 20/9*m - 38/27,
    40/27*m^3 + 40/9*m^2 + 20/9*m - 4/3,
    40/27*m^3 + 40/9*m^2 + 20/9*m - 40/27,
    40/27*m^3 + 40/9*m^2 + 20/9*m - 20/27],
   [33/20*m^3 + 99/20*m^2 + 5/2*m,
    33/20*m^3 + 99/20*m^2 + 49/20*m - 1/20,
    33/20*m^3 + 99/20*m^2 + 5/2*m,
    33/20*m^3 + 99/20*m^2 + 49/20*m - 9/20,
    33/20*m^3 + 99/20*m^2 + 5/2*m - 4/5,
    33/20*m^3 + 99/20*m^2 + 49/20*m - 5/4,
    33/20*m^3 + 99/20*m^2 + 5/2*m - 8/5,
    33/20*m^3 + 99/20*m^2 + 49/20*m - 33/20,
    33/20*m^3 + 99/20*m^2 + 5/2*m - 8/5,
    33/20*m^3 + 99/20*m^2 + 49/20*m - 17/20],
   [20/11*m^3 + 60/11*m^2 + 30/11*m,
    20/11*m^3 + 60/11*m^2 + 30/11*m,
    20/11*m^3 + 60/11*m^2 + 30/11*m + 2/11,
    20/11*m^3 + 60/11*m^2 + 30/11*m - 4/11,
    20/11*m^3 + 60/11*m^2 + 30/11*m - 6/11,
    20/11*m^3 + 60/11*m^2 + 30/11*m - 14/11,
    20/11*m^3 + 60/11*m^2 + 30/11*m - 16/11,
    20/11*m^3 + 60/11*m^2 + 30/11*m - 2,
    20/11*m^3 + 60/11*m^2 + 30/11*m - 20/11,
    20/11*m^3 + 60/11*m^2 + 30/11*m - 20/11,
    20/11*m^3 + 60/11*m^2 + 30/11*m - 10/11]]

==> anc/P_quasipols.txt <==
[   [0],
   [1/36*t^3 - 1/24*t^2 - 1/12*t,
    1/36*t^3 - 1/24*t^2 - 1/12*t + 7/72,
    1/36*t^3 - 1/24*t^2 - 1/12*t + 1/9,
    1/36*t^3 - 1/24*t^2 - 1/12*t - 1/8,
    1/36*t^3 - 1/24*t^2 - 1/12*t + 2/9,
    1/36*t^3 - 1/24*t^2 - 1/12*t - 1/72],
   [1/54*t^3,
    1/54*t^3 - 1/18*t + 1/27,
    1/54*t^3 - 1/18*t - 1/27,
    1/54*t^3 + 1/2,
    1/54*t^3 - 1/18*t + 1/27,
    1/54*t^3 - 1/18*t - 1/27],
   [1/90*t^3 + 1/240*t^2 - 1/60*t,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 7/720,
    1/90*t^3 + 1/240*t^2 - 1/60*t - 13/180,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 21/80,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 13/45,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 91/144,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 11/20,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 23/144,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 8/45,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 17/80,
    1/90*t^3 + 1/240*t^2 - 1/60*t - 13/36,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 13/720,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 2/5,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 151/720,
    1/90*t^3 + 1/240*t^2 - 1/60*t - 13/180,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 1/16,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 31/45,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 91/144,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 3/20,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 173/720,
    1/90*t^3 + 1/240*t^2 - 1/60*t - 2/9,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 17/80,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 7/180,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 131/720,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 2/5,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 59/144,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 59/180,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 1/16,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 13/45,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 167/720,
    1/90*t^3 + 1/240*t^2 - 1/60*t - 1/4,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 173/720,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 8/45,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 1/80,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 7/180,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 55/144,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 4/5,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 59/144,
    1/90*t^3 + 1/240*t^2 - 1/60*t - 13/180,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 37/80,
    1/90*t^3 + 1/240*t^2 - 1/60*t - 1/9,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 167/720,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 3/20,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 29/720,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 8/45,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 3/16,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 79/180,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 55/144,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 2/5,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 7/720,
    1/90*t^3 + 1/240*t^2 - 1/60*t - 17/36,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 37/80,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 13/45,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 311/720,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 3/20,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 23/144,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 26/45,
    1/90*t^3 + 1/240*t^2 - 1/40*t + 3/16,
    1/90*t^3 + 1/240*t^2 - 1/60*t + 7/180,
    1/90*t^3 + 1/240*t^2 - 1/40*t - 13/720],
   [13/1800*t^3 + 1/240*t^2,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 7/3600,
    13/1800*t^3 + 1/240*t^2 - 1/50*t - 31/900,
    13/1800*t^3 + 1/240*t^2 - 1/50*t - 69/400,
    13/1800*t^3 + 1/240*t^2 - 1/75*t - 107/225,
    13/1800*t^3 + 1/240*t^2 - 1/144,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 37/100,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 1651/3600,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 44/225,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 207/400,
    13/1800*t^3 + 1/240*t^2 + 49/36,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 3707/3600,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 4/25,
    13/1800*t^3 + 1/240*t^2 - 1/50*t - 1121/3600,
    13/1800*t^3 + 1/240*t^2 - 1/75*t - 403/900,
    13/1800*t^3 + 1/240*t^2 - 5/16,
    13/1800*t^3 + 1/240*t^2 - 1/75*t - 98/225,
    13/1800*t^3 + 1/240*t^2 - 1/50*t - 1249/3600,
    13/1800*t^3 + 1/240*t^2 - 1/50*t - 11/100,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 763/3600,
    13/1800*t^3 + 1/240*t^2 + 5/9,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 223/400,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 469/900,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 1379/3600,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 2/25,
    13/1800*t^3 + 1/240*t^2 + 79/144,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 533/900,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 139/400,
    13/1800*t^3 + 1/240*t^2 - 1/50*t - 56/225,
    13/1800*t^3 + 1/240*t^2 - 1/75*t - 937/3600,
    13/1800*t^3 + 1/240*t^2 + 1/4,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 907/3600,
    13/1800*t^3 + 1/240*t^2 - 1/50*t - 64/225,
    13/1800*t^3 + 1/240*t^2 - 1/50*t - 169/400,
    13/1800*t^3 + 1/240*t^2 - 1/75*t - 203/900,
    13/1800*t^3 + 1/240*t^2 + 35/144,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 3/25,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 751/3600,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 401/900,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 307/400,
    13/1800*t^3 + 1/240*t^2 + 10/9,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 2807/3600,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 41/100,
    13/1800*t^3 + 1/240*t^2 - 1/50*t - 221/3600,
    13/1800*t^3 + 1/240*t^2 - 1/75*t - 157/225,
    13/1800*t^3 + 1/240*t^2 - 9/16,
    13/1800*t^3 + 1/240*t^2 - 1/75*t - 167/900,
    13/1800*t^3 + 1/240*t^2 - 1/50*t - 349/3600,
    13/1800*t^3 + 1/240*t^2 - 1/50*t - 9/25,
    13/1800*t^3 + 1/240*t^2 - 1/75*t - 137/3600,
    13/1800*t^3 + 1/240*t^2 + 29/36,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 323/400,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 61/225,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 479/3600,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 33/100,
    13/1800*t^3 + 1/240*t^2 + 115/144,
    13/1800*t^3 + 1/240*t^2 - 1/75*t + 77/225,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 39/400,
    13/1800*t^3 + 1/240*t^2 - 1/50*t + 1/900,
    13/1800*t^3 + 1/240*t^2 - 1/75*t - 37/3600],
   [19/3780*t^3 + 1/280*t^2 - 1/140*t,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 13/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 32/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 41/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 319/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 1007/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 6/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 187/1080,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 53/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 31/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 53/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 67/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 31/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 2249/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 223/135,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 75/56,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 626/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 3389/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 23/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 3253/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 82/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 39/40,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 967/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 1223/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 13/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 775/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 464/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 97/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 4/27,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 5333/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 9/7,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 8653/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 913/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 199/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 626/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 103/216,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 39/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 6709/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 80/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 89/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 188/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 7627/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 2/5,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 305/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 346/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 3/56,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 319/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 2011/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 8/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 619/1080,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 53/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 87/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 113/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 289/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 17/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 737/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 88/135,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 263/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 163/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 6413/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 6/7,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 3253/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 32/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 23/40,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 589/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 1223/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 6/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 851/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 55/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 209/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 23/27,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 2227/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 31/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 2033/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 1291/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 51/56,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 626/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 947/1080,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 53/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 9733/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 80/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 33/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 562/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 1223/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 4/5,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 1207/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 599/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 97/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 26/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 1013/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 3/7,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 619/1080,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 643/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 199/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 491/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 289/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 24/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 6709/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 23/27,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 151/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 26/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 1147/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 16/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 953/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 346/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 3/8,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 589/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 3091/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 8/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 2173/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 55/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 153/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 61/135,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 143/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 17/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 521/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 346/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 143/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 163/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 1379/1080,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 12/7,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 9733/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 778/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 79/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 184/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 1223/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 3/5,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 3011/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 82/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 209/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 215/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 6547/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 1/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 167/216,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 1021/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 51/56,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 491/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 4469/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 38/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 9733/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 23/27,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 207/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 248/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 73/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 2/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 559/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 599/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 31/40,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 80/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 67/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 3/7,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 2173/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 103/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 41/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 7/135,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 143/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 24/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 5629/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 107/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 31/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 26/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 299/1080,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 46/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 2249/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 1156/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 27/56,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 184/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 3091/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 1/5,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 13/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 82/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 153/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 697/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 1007/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 13/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 49/216,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 76/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 143/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 136/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 7493/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 9/7,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 9733/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 169/135,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 319/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 626/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 73/1512,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 9/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 229/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 82/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t - 47/40,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 269/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 7627/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 1/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 737/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 481/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 3/56,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 7/135,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 2309/7560,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 38/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 8653/7560,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 107/189,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 87/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 248/945,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 103/216,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 32/35,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 737/1512,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 211/945,
    19/3780*t^3 + 1/280*t^2 - 1/140*t + 23/280,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t + 1/189,
    19/3780*t^3 + 1/280*t^2 - 13/1260*t - 67/7560],
   [13/3528*t^3 + 1/336*t^2,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 11/7056,
    13/3528*t^3 + 1/336*t^2 - 5/588*t - 43/1764,
    13/3528*t^3 + 1/336*t^2 - 1/98*t - 75/784,
    13/3528*t^3 + 1/336*t^2 - 1/98*t - 107/441,
    13/3528*t^3 + 1/336*t^2 - 5/588*t - 3475/7056,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 171/196,
    13/3528*t^3 + 1/336*t^2 - 59/144,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 16/441,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 117/784,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 211/1764,
    13/3528*t^3 + 1/336*t^2 - 1/98*t - 1075/7056,
    13/3528*t^3 + 1/336*t^2 - 5/588*t - 34/49,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 3755/7056,
    13/3528*t^3 + 1/336*t^2 + 11/36,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 761/784,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 565/441,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 8537/7056,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 143/196,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 5737/7056,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 632/441,
    13/3528*t^3 + 1/336*t^2 + 41/16,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 4297/1764,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 12617/7056,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 29/49,
    13/3528*t^3 + 1/336*t^2 - 1/98*t - 1271/7056,
    13/3528*t^3 + 1/336*t^2 - 5/588*t - 979/1764,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 439/784,
    13/3528*t^3 + 1/336*t^2 - 2/9,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 1579/7056,
    13/3528*t^3 + 1/336*t^2 - 5/588*t - 179/196,
    13/3528*t^3 + 1/336*t^2 - 1/98*t - 9299/7056,
    13/3528*t^3 + 1/336*t^2 - 1/98*t - 646/441,
    13/3528*t^3 + 1/336*t^2 - 5/588*t - 1083/784,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 1931/1764,
    13/3528*t^3 + 1/336*t^2 - 91/144,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 29/49,
    13/3528*t^3 + 1/336*t^2 - 5/588*t - 2867/7056,
    13/3528*t^3 + 1/336*t^2 - 1/98*t - 181/1764,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 229/784,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 331/441,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 8789/7056,
    13/3528*t^3 + 1/336*t^2 + 7/4,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 12337/7056,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 761/441,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 1297/784,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 2659/1764,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 8873/7056,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 43/49,
    13/3528*t^3 + 1/336*t^2 + 193/144,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 2141/1764,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 705/784,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 163/441,
    13/3528*t^3 + 1/336*t^2 - 1/98*t - 2839/7056,
    13/3528*t^3 + 1/336*t^2 - 5/588*t - 283/196,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 12575/7056,
    13/3528*t^3 + 1/336*t^2 - 13/9,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 611/784,
    13/3528*t^3 + 1/336*t^2 - 5/588*t - 827/1764,
    13/3528*t^3 + 1/336*t^2 - 1/98*t - 3811/7056,
    13/3528*t^3 + 1/336*t^2 - 1/98*t - 50/49,
    13/3528*t^3 + 1/336*t^2 - 5/588*t - 6611/7056,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 559/1764,
    13/3528*t^3 + 1/336*t^2 + 13/16,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 523/441,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 7325/7056,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 67/196,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 493/7056,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 86/441,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 541/784,
    13/3528*t^3 + 1/336*t^2 + 55/36,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 10769/7056,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 41/49,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 3049/7056,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 503/1764,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 289/784,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 289/441,
    13/3528*t^3 + 1/336*t^2 + 161/144,
    13/3528*t^3 + 1/336*t^2 - 1/196*t + 129/196,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 2425/7056,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 65/441,
    13/3528*t^3 + 1/336*t^2 - 1/98*t + 33/784,
    13/3528*t^3 + 1/336*t^2 - 5/588*t + 1/1764,
    13/3528*t^3 + 1/336*t^2 - 1/196*t - 31/7056],
   [17/6048*t^3 + 5/2016*t^2 - 1/252*t,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 31/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 55/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 11/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 2335/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 37/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 905/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 107/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 45/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 113/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 1/6,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 3167/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 241/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 647/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 16/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 3425/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 51/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 5617/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 227/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1/96,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 3713/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 38/21,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 16129/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 4649/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 675/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 133/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 9185/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 59/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 6337/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 40/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 985/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1297/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 313/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 17/14,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 9503/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 2407/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 871/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 19/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 4063/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 11/8,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 11087/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 781/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 429/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 2375/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 6367/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 8/21,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 329/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 391/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 23/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 103/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 5153/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 83/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 12961/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 76/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1817/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 3889/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 14513/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 13/6,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 12673/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 2921/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 53/32,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 425/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 11777/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 83/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 5041/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 1/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 551/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 401/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 12991/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 12/7,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 7775/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 1759/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 919/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 725/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 2185/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 141/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 11519/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 134/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 83/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1513/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 7025/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 5/6,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 2017/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 473/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 505/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 44/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 13793/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 131/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1543/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 605/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 761/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1513/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 7169/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 5/3,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 10945/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 263/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 195/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 283/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1409/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 5/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1439/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 44/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 65/96,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 1511/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 7375/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 19/14,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 6047/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 895/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 103/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 8/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1121/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 3/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 719/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 19/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 45/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 215/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 169/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 13/21,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 4609/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1121/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 361/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 7/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 31/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 3/8,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 208/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 953/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 2161/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 6737/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 19/42,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 41/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 113/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 179/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 398/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 15233/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 139/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 11953/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 53/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 25/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 647/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 2623/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 2593/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 401/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 49/96,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 347/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 8383/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 85/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 8063/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 23/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 109/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 185/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 5935/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 37/42,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 5759/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 1255/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 359/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 16/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 119/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 27/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 5617/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 551/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1145/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 3025/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 14081/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 8/3,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 16129/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 4001/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 579/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 133/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 11777/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 75/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 535/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 145/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 313/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 3919/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 3/2,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 11231/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 529/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1543/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 268/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 6655/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 61/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 8495/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 781/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 75/32,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 3023/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 6367/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 10/21,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 8065/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 2633/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1129/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 61/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 5153/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 59/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 10369/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 76/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 2105/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 4321/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1703/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 61/42,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 6625/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1625/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 307/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 53/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 10049/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 5/8,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1007/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 277/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 839/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 2375/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 10399/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 12/7,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1481/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 2407/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 919/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 401/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 4927/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 29/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1151/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 4/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 83/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 865/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 4433/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 5/6,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 4609/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 905/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 31/96,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 173/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 7745/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 83/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 9073/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 71/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 569/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 31/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1121/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 20/21,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 8353/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 2273/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 291/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 283/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 169/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 29/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1439/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 118/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 697/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1513/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 2993/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 1/2,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 6047/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 1543/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 391/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 8/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 3713/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 19/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 473/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 403/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 269/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 1511/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 2911/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 1/3,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 2881/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 25/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 311/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 221/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 2623/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 5/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 2593/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 208/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 95/96,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1513/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 6737/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 55/42,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 10081/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 3137/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 563/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 80/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 15233/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 115/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 9361/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 53/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 313/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 215/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 745/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 5/7,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 3455/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 895/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 535/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 65/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 10111/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 19/8,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 14111/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 296/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 205/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 863/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 3343/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 37/42,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1193/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 1903/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 359/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 146/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 11201/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 139/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 15985/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 125/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1145/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 2377/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 11489/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 8/3,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 18721/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 4433/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 69/32,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 661/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 5729/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 27/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 2017/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 13/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 121/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 185/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 9967/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 31/14,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 13823/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 3271/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1255/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 268/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1321/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 85/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 8495/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 457/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 141/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 4001/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 4/3,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 8065/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1985/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 841/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 61/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 7745/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 75/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1111/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 397/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1433/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 3025/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 10193/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 7/6,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 4897/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 47/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 83/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 236/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 7457/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 51/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1585/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 277/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 161/96,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 3023/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 10399/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 6/7,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 617/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 233/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 11/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 4927/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 53/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 3743/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 4/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 179/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1297/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 263/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 5/42,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1439/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 391/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 25/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 17/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 6017/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 5/8,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 3025/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 227/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 281/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 649/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 3713/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 20/21,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 823/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1625/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 291/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 607/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 9185/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 83/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 8929/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 40/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 697/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 865/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 401/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 1/2,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 3455/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 1111/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 97/96,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 79/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 2335/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 29/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 5039/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 73/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 333/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 401/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 8959/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 8/21,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 289/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 257/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 23/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 221/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 745/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 29/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 2593/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 370/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1817/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 4537/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 17105/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 13/6,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 10081/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 2489/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 467/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 80/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 17825/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 131/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 967/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 101/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 359/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 1511/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 6943/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 1,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 5183/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 313/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1207/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 725/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 12703/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 117/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 11519/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 296/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 43/32,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 1511/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 3343/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 1/42,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 2017/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1121/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 793/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 44/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 11201/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 115/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 13393/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 125/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1433/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 2809/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1271/864,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 41/21,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 12673/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 3137/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 419/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 79/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 4001/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 3/8,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 4031/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 44/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 167/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 863/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 7375/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 31/14,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 2345/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 3919/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 1255/672,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 106/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1121/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 27/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1873/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t - 19/54,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 141/224,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t - 647/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1409/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 4/3,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 10657/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 2417/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 79/96,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 157/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1697/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 27/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 6049/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 49/27,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1241/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 247/216,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 4145/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 19/42,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 2305/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 761/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 179/224,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 236/189,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 695/864,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 27/56,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 1585/6048,
    17/6048*t^3 + 5/2016*t^2 - 1/252*t + 47/378,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t + 25/672,
    17/6048*t^3 + 5/2016*t^2 - 1/168*t + 1/1512,
    17/6048*t^3 + 5/2016*t^2 - 11/2016*t - 31/6048],
   [43/19440*t^3 + 1/480*t^2,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 71/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 169/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 89/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 73/486,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 2315/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 187/360,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 32291/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 1514/1215,
    43/19440*t^3 + 1/480*t^2 - 25/32,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 769/1944,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 5779/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 1/18,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 5111/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 761/1944,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 245/288,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 1852/1215,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 11099/7776,
    43/19440*t^3 + 1/480*t^2 - 23/40,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 4789/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 271/486,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 1027/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 5587/9720,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 4949/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 29/45,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 5875/7776,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 2149/9720,
    43/19440*t^3 + 1/480*t^2 + 151/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 4567/2430,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 94337/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 185/72,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 89173/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 1924/1215,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 2051/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 17503/9720,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 20977/7776,
    43/19440*t^3 + 1/480*t^2 + 41/10,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 32645/7776,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 36767/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 4087/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 328/243,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 11753/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 23/72,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 20627/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 841/2430,
    43/19440*t^3 + 1/480*t^2 + 7/32,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 3931/9720,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 1891/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 52/45,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 15019/7776,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 4649/1944,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 3673/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 5891/2430,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 78823/38880,
    43/19440*t^3 + 1/480*t^2 - 11/8,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 9151/7776,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 2117/1215,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 601/288,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 21629/9720,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 16895/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 35/18,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 60479/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 1985/1944,
    43/19440*t^3 + 1/480*t^2 - 57/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 268/1215,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 205/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 133/360,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 30853/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 3119/2430,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 2627/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 4667/1944,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 116549/38880,
    43/19440*t^3 + 1/480*t^2 + 18/5,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 139897/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 34823/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 1019/288,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 8383/2430,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 128393/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 1109/360,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 107677/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 572/243,
    43/19440*t^3 + 1/480*t^2 + 451/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 5063/1944,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 87533/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 157/90,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 8309/7776,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 2027/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 245/288,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 2581/1215,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 102151/38880,
    43/19440*t^3 + 1/480*t^2 - 19/8,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 72971/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 3991/2430,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 2429/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 3937/1944,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 20783/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 164/45,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 153791/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 35197/9720,
    43/19440*t^3 + 1/480*t^2 - 85/32,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 739/486,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 30079/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 31/72,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 19691/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 247/243,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 281/288,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 3881/9720,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 5425/7776,
    43/19440*t^3 + 1/480*t^2 + 23/10,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 116569/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 6187/1944,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 4087/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 2369/1215,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 58409/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 533/360,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 14537/7776,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 6449/2430,
    43/19440*t^3 + 1/480*t^2 + 611/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 38923/9720,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 138077/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 22/9,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 64873/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 11747/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 1511/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 2857/2430,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 12229/7776,
    43/19440*t^3 + 1/480*t^2 + 89/40,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 14177/7776,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 799/1215,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 413/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 1993/1944,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 61147/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 35/18,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 83807/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 21589/9720,
    43/19440*t^3 + 1/480*t^2 - 69/32,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 2698/1215,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 84511/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 731/360,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 14047/7776,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 737/486,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 1693/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 7769/9720,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 15643/38880,
    43/19440*t^3 + 1/480*t^2,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 1541/7776,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 3719/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 155/288,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 1579/2430,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 5461/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 49/72,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 22141/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 86/243,
    43/19440*t^3 + 1/480*t^2 + 163/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 13651/9720,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 12841/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 157/90,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 64873/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 13691/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 1367/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 67/243,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 14489/38880,
    43/19440*t^3 + 1/480*t^2 + 49/40,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 66997/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 4757/2430,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 551/288,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 15307/9720,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 36053/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 2/45,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 13823/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 41/1944,
    43/19440*t^3 + 1/480*t^2 + 151/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 719/486,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 63233/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 493/360,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 5393/7776,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 506/1215,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 281/288,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 9713/9720,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 19531/38880,
    43/19440*t^3 + 1/480*t^2 + 1/2,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 38809/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 9551/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 631/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 158/243,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 10091/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 547/360,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 51731/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 1813/2430,
    43/19440*t^3 + 1/480*t^2 + 7/32,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 1175/1944,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 13661/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 5/9,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 43991/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 2705/1944,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 389/288,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 2489/2430,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 3323/7776,
    43/19440*t^3 + 1/480*t^2 + 17/40,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 24229/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 14/243,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 413/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 4133/9720,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 14491/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 13/90,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 1901/7776,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 7571/9720,
    43/19440*t^3 + 1/480*t^2 + 231/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 1676/1215,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 55457/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 113/72,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 69733/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 5063/2430,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 3491/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 27223/9720,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 24865/7776,
    43/19440*t^3 + 1/480*t^2 + 18/5,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 24869/7776,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 27047/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 3367/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 899/486,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 50633/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 49/72,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 1187/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 1028/1215,
    43/19440*t^3 + 1/480*t^2 - 25/32,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 5789/9720,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 21331/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 59/90,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 7243/7776,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 2705/1944,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 2953/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 3553/1215,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 117703/38880,
    43/19440*t^3 + 1/480*t^2 - 19/8,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 13039/7776,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 3019/2430,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 313/288,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 11909/9720,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 13007/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 22/9,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 99359/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 3929/1944,
    43/19440*t^3 + 1/480*t^2 - 137/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 679/2430,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 7981/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 493/360,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 50293/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 952/1215,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 1187/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 2723/1944,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 97109/38880,
    43/19440*t^3 + 1/480*t^2 + 41/10,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 178777/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 44543/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 1163/288,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 3584/1215,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 89513/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 749/360,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 88237/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 1387/486,
    43/19440*t^3 + 1/480*t^2 + 611/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 7007/1944,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 106973/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 56/45,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 533/7776,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 7693/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 389/288,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 3947/2430,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 63271/38880,
    43/19440*t^3 + 1/480*t^2 - 11/8,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 53531/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 2603/1215,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 3869/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 5881/1944,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 24671/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 283/90,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 114911/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 25477/9720,
    43/19440*t^3 + 1/480*t^2 - 69/32,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 491/243,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 68959/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 103/72,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 39131/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 251/486,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 7/288,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 5839/9720,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 9313/7776,
    43/19440*t^3 + 1/480*t^2 + 9/5,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 77689/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 4243/1944,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 3367/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 5953/2430,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 97289/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 893/360,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 18425/7776,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 2617/1215,
    43/19440*t^3 + 1/480*t^2 + 451/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 29203/9720,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 118637/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 53/18,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 103753/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 21467/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 2231/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 821/1215,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 4453/7776,
    43/19440*t^3 + 1/480*t^2 + 49/40,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 10289/7776,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 2813/2430,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 1027/1440,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 49/1944,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 41707/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 22/9,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 122687/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 31309/9720,
    43/19440*t^3 + 1/480*t^2 - 85/32,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 4181/2430,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 45631/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 371/360,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 10159/7776,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 490/243,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 3133/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t - 17489/9720,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 35083/38880,
    43/19440*t^3 + 1/480*t^2 + 1/2,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 9317/7776,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 13439/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 299/288,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 182/1215,
    43/19440*t^3 + 1/480*t^2 - 1/162*t - 2315/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t - 23/72,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 2701/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 415/486,
    43/19440*t^3 + 1/480*t^2 + 323/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 23371/9720,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 16729/7776,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 56/45,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 25993/38880,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 3971/9720,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 647/1440,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 377/486,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 53369/38880,
    43/19440*t^3 + 1/480*t^2 + 89/40,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 86437/38880,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 1771/1215,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 263/288,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 5587/9720,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 16613/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 41/90,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 25057/38880,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 1903/1944,
    43/19440*t^3 + 1/480*t^2 + 231/160,
    43/19440*t^3 + 1/480*t^2 - 1/405*t + 238/243,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 24353/38880,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 133/360,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 1505/7776,
    43/19440*t^3 + 1/480*t^2 - 1/162*t + 203/2430,
    43/19440*t^3 + 1/480*t^2 - 1/180*t + 7/288,
    43/19440*t^3 + 1/480*t^2 - 7/1620*t + 7/9720,
    43/19440*t^3 + 1/480*t^2 - 1/405*t - 91/38880],
   [53/29700*t^3 + 7/3960*t^2 - 1/396*t,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 13/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 103/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 349/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 959/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 55/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 118/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 39949/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 7402/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 3111/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 278/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 2983/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 22/75,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 10141/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 1459/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 101/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 5261/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 6559/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 526/275,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 107797/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 277/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 519/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 152/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2369/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 108/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 179/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 3511/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2887/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 982/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 4927/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 10/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 73787/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 13622/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1241/600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 14341/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 305/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 157/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 19451/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 4973/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 3489/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 910/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 247987/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3983/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 297659/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 3181/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 345/88,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 20164/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 118651/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1447/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 117203/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 785/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 571/200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 18547/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 92659/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 8/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 239/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 12961/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 13261/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 14177/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 86597/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 2/3,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 25213/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 6403/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 4383/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 20984/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 8021/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 88/25,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 18359/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 22477/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 5311/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 467/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 81413/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 49/25,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 139741/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 19009/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 685/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 17186/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 10159/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 98/75,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 35797/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 65/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 681/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3697/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 4169/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 28/25,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 3635/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 16064/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 18739/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2393/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 253603/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 5,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 291587/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 35672/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 30851/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 33466/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 10195/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 1157/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 240851/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 28373/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 699/200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 1207/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 220987/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2683/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 157259/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 14066/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 259/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 74/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 55949/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 601/275,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 156397/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 62/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 4319/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 13853/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 119741/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 667/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 671/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 28486/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 10687/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 38477/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 286397/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 125/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 15383/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1523/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 13349/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 16034/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 6365/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 918/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 18359/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 21352/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 3911/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 35/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 80587/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 178/75,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 15769/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 22166/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 225/88,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 14089/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 102451/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 152/75,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 15073/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 1190/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 10881/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 39472/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 27569/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 1183/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 841/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 23489/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 18539/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 20923/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 188803/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 128/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 250187/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 28697/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 6217/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 1406/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 3859/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 207/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 8651/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1552/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 711/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 62/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 2983/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 464/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 155941/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 25084/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 95/24,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 30011/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 235949/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 3103/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 203197/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 80/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 6719/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 22628/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 175541/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 767/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 6085/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 1301/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 751/600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 4052/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 10603/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 10/11,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 59387/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 727/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 7451/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 8491/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 2635/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 382/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 8641/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1168/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 3889/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 802/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 172387/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2458/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 15769/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 1831/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 619/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 16339/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 111451/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 34/25,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 97403/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 73/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 6481/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 21922/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 161059/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 608/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 3419/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 5939/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 287/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2702/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 473/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 40/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 84587/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 9572/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 5251/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 509/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 3125/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 63/25,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 185749/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 23377/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 5711/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 40/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 22013/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 233/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 27659/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 1241/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 5/8,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 10886/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 108149/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1403/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 66397/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 25/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 171/200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 827/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 60259/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 58/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 469/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 5536/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 551/600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 5402/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 10997/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 23/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 82787/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 952/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 147/200,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2641/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 619/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 18/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 7549/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 43/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 99/200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 343/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 91387/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 311/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 4969/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 6641/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 25/24,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 6439/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 50251/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 797/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 72203/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 470/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 3481/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 12472/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 110659/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 53/25,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 5795/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 17414/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 15139/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 16873/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 134803/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 25/11,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 9817/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 10022/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 5651/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2416/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 55/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 93/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 29149/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 5377/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 2311/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 13/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 27413/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 467/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 47941/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 8884/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 461/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 1276/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 11959/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 751/275,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 145597/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 412/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 2119/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 523/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 49541/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 317/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 4141/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 14986/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 517/200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1657/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 97397/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 5/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 35987/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 7547/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 641/600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 506/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 115/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 118/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 18349/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 268/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 3689/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 95/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 269587/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 4208/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 308459/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 35666/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 345/88,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 23539/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 172651/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2572/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 20473/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 1460/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 11281/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 35422/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 227659/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 633/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 2771/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 49/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 4261/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 7427/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 59597/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 2/3,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 19813/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 5053/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 3783/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 18284/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 631/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 943/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 218149/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 27202/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 7511/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 872/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 13783/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 74/25,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 188341/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 23734/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 805/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 22586/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 15559/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2128/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 127597/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 475/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 2719/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 523/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1231/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 108/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 2555/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 11339/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 13339/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1718/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 16673/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 40/11,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 232187/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 30947/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2641/600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 34141/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 1025/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 1257/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 257051/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 29723/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 7889/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 1207/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 247987/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3433/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 238259/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2506/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 859/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 17689/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 79051/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 24/275,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 21397/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 7/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 29/200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 3728/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 65741/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 542/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 671/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 27811/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 10287/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 36452/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 264797/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 10/3,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 163813/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 18778/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 17549/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 23459/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 9605/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 113/25,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 23759/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 27427/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 5311/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 170/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 37387/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 103/75,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 97859/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 10691/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 65/88,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2614/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2441/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 77/75,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 122603/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 1055/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 9481/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 33397/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 22169/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 78/25,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 6011/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 16064/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 14339/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1718/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 194203/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 13/3,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 271787/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 30722/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 6617/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 16141/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 3859/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 332/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 62651/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 8573/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 299/200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 613/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 102187/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 161/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 20941/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 8209/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 445/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 1501/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 154949/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2353/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 176197/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 80/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 6519/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 21278/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 159341/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 667/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 455/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 13636/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 10061/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 8777/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 48797/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 5/11,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 983/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 52/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2051/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 3766/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 1555/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 182/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3241/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3398/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 489/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 262/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 80587/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 128/75,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 10369/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 14741/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 499/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 11614/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 62851/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 9/25,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2473/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 398/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 4281/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 17197/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 13169/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 633/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 409/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 8639/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 313/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1352/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 10603/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 40/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 111587/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 16322/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 14251/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 1181/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 2275/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 68/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 50749/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 6502/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 711/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 235/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 7817/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1358/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 81659/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 4616/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 5/8,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 10211/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 97349/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1178/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 44797/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 10/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2081/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 7072/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 22459/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 217/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 3709/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 1301/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1151/600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 11477/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 48797/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 8/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 39587/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 277/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1183/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 8834/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 3701/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 443/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 7559/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 632/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 511/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 208/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 53587/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 86/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 431/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 194/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 85/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 986/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 12451/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 52/75,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 77603/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 55/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 4281/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 14497/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 121459/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 608/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 5795/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 20789/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 21139/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 26998/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 22073/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 50/11,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 242987/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 26897/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 20651/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 19291/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 4795/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 37/25,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 51851/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1373/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 1311/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 13/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 22013/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 317/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 31741/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 6184/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 31/24,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 13361/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 147749/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 926/275,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 204997/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 817/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 429/200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1198/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 98141/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 492/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 5221/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 20386/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 717/200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 27677/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 189197/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 65/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 55813/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 173/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 41/600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 166/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 965/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 293/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 66949/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 407/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 99/200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 640/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 210187/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3683/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 26569/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 36341/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 35/8,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 26239/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 188851/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2722/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 230603/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 1460/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 12281/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 42172/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 308659/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 103/25,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 8171/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 17414/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 10739/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 9448/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 75403/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 53/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 8017/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 5072/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1783/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 14909/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 631/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 918/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 207349/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 25177/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 6711/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 67/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 146213/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 889/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 226141/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 31159/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 1165/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 2851/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 20959/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2803/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 165397/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 610/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 4319/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1198/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 89141/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 317/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 1765/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 136/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 449/600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1043/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 140203/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 35/11,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 194387/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 24872/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2041/600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2306/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 8035/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 982/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 219251/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2518/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 8089/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 122/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 269587/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3658/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 249059/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 28241/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 859/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 21064/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 133051/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 399/275,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 7873/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 668/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 4681/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 13147/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 69259/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 83/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 1981/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 1301/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 7287/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 29702/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 237797/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 10/3,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 158413/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 17428/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 15749/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 20759/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 775/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 1218/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 277549/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 32152/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 7511/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 575/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 2983/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 28/75,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 49259/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 5966/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 25/88,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 2786/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2959/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 203/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 30803/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 515/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 6081/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2177/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 16769/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 658/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 4931/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 11339/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 8939/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1043/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 11273/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 98/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 212387/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 25997/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 547/200,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 16816/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 449/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 432/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 78851/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 9923/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 3489/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 613/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 129187/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 411/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 60059/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 481/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 155/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 364/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 19949/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 478/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 41197/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 205/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 229/200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 11153/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 105341/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 542/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 455/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 12961/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 8861/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 6752/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 27197/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 5413/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1453/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2149/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 3659/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 1685/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 13/25,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2159/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2677/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 911/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 127/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 37387/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 53/75,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 38459/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 3266/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 19/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 139/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1159/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 16/25,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 15997/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 263/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2881/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 11122/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 7769/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 28/25,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 1259/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 1214/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1087/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 307/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 16003/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 5/3,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 133187/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 18347/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 15451/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 13666/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 2275/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 57/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3251/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3623/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 299/200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 910/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 220987/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3233/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 216659/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 21491/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 145/88,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 299/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 16349/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 428/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 17797/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 10/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2281/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 8422/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 38659/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 117/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 239/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 13636/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 14461/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 16202/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 108197/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 37/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 2783/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 398/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2983/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 13559/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 4781/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 643/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 12959/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 16402/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 3911/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 332/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 38213/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 24/25,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 5831/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 7534/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 205/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 5711/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 36149/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 23/75,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 673/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 200/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2081/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 9772/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 9569/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 633/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 625/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 23489/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 22939/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 28348/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 248203/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 50/11,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 269987/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 33647/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 29651/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2981/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 10195/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 1032/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 186851/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 18248/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 3689/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 532/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 7817/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 808/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 22259/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 2809/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 31/24,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 12686/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 136949/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 851/275,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 183397/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 62/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 4519/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 15203/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 135941/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 767/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 8461/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 2651/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 917/200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 33752/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 226997/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 80/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 99013/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 848/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 7949/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 11309/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 5285/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 718/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 12959/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1082/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 511/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 505/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 172387/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3008/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 21169/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2506/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 265/88,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 18814/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 151051/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 227/75,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 236003/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 145/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 13081/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 44197/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 319459/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 1158/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 8171/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 20789/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 16739/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 19573/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 16673/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 128/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 223187/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 21947/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3217/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 1966/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 1541/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 38/25,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 126349/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 18427/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 5711/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 67/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 140813/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 839/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 209941/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 28459/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 95/24,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 30686/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 246749/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 3328/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 224797/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 1015/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 629/200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 1873/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 137741/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 492/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 2845/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 5536/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 151/600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 2023/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 48403/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 15/11,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 102587/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1402/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1441/600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 19966/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 6955/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 807/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 170651/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1843/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 499/200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 937/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 210187/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 3133/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 21169/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 28916/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 89/24,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 23764/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 149251/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 449/275,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 92003/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 668/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 5681/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 19897/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 150259/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 53/25,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 3419/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2564/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2287/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 12827/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 102797/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 35/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 4583/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 7303/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 9749/6600,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 17384/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 775/216,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 1193/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 266749/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 30127/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 6711/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 40/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 27413/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 83/825,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 11459/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 1459/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t - 95/88,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 1051/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 8359/5400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 878/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 6997/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 380/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 4481/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 1502/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 108859/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 233/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 611/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 136/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 49/600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 368/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 80803/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 83/33,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 174587/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 19922/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 347/200,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 731/675,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 1699/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 157/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 41051/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 718/675,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 3689/2200,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 68/27,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 150787/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 486/275,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 70859/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 5966/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 155/264,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 3739/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 34051/59400,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 647/825,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 6073/5400,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 470/297,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 2481/2200,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 5722/7425,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 29659/59400,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 83/275,
    53/29700*t^3 + 7/3960*t^2 - 1/396*t + 395/2376,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t + 49/675,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t + 139/6600,
    53/29700*t^3 + 7/3960*t^2 - 37/9900*t - 2/7425,
    53/29700*t^3 + 7/3960*t^2 - 1/300*t - 197/59400],
   [8/5445*t^3 + 1/660*t^2,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 7/4356,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 14/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 21/484,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 112/1089,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 875/4356,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 42/121,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 2401/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 896/1089,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 567/484,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 1750/1089,
    8/5445*t^3 + 1/660*t^2 - 41/36,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 448/605,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 9839/21780,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 1537/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 117/484,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 370/1089,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 12763/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 599/605,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 34013/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 2516/1089,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 1087/484,
    8/5445*t^3 + 1/660*t^2 - 62/45,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 14071/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 15/121,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 779/4356,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 1376/5445,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 213/2420,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 1769/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 4337/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 234/121,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 46811/21780,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 8992/5445,
    8/5445*t^3 + 1/660*t^2 - 9/20,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 2986/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 5389/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 972/605,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 7175/4356,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 7346/5445,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 1701/2420,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 328/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 14653/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 51/121,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 9649/21780,
    8/5445*t^3 + 1/660*t^2 + 86/45,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 1505/484,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 21226/5445,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 92951/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 2546/605,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 80809/21780,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 3010/1089,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 5711/2420,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 13549/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 68381/21780,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 2604/605,
    8/5445*t^3 + 1/660*t^2 + 215/36,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 6865/1089,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 2965/484,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 5912/1089,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 18307/4356,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 295/121,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 4901/4356,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 277/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 89/484,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 217/1089,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 865/4356,
    8/5445*t^3 + 1/660*t^2 + 1,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 30457/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 6464/5445,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 863/2420,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 1201/1089,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 9587/4356,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 1783/605,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 72989/21780,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 18637/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 1535/484,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 2839/1089,
    8/5445*t^3 + 1/660*t^2 - 313/180,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 811/605,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 7195/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 2921/1089,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 8329/2420,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 21452/5445,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 91171/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 507/121,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 17257/4356,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 19114/5445,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 6887/2420,
    8/5445*t^3 + 1/660*t^2 - 89/45,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 35851/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 257/121,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 52733/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 2774/1089,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 6079/2420,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 12659/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 8693/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 928/605,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 4135/4356,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 1369/5445,
    8/5445*t^3 + 1/660*t^2 + 11/20,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 815/1089,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 22589/21780,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 851/605,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 40231/21780,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 12791/5445,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 1405/484,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 19051/5445,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 89891/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 2891/605,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 118549/21780,
    8/5445*t^3 + 1/660*t^2 + 55/9,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 2957/484,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 6641/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 26431/4356,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 727/121,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 25745/4356,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 6277/1089,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 2691/484,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 5759/1089,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 21517/4356,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 545/121,
    8/5445*t^3 + 1/660*t^2 + 179/36,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 25613/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 10469/2420,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 20848/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 13951/4356,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 295/121,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 33217/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 2474/5445,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 1897/2420,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 2395/1089,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 12203/4356,
    8/5445*t^3 + 1/660*t^2 - 13/5,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 47951/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 2192/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 989/484,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 12539/5445,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 61003/21780,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 2146/605,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 19825/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 6341/1089,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 15419/2420,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 33797/5445,
    8/5445*t^3 + 1/660*t^2 - 961/180,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 2626/605,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 15907/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 17872/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 1569/484,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 19274/5445,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 91171/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 628/121,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 121133/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 5783/1089,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 10759/2420,
    8/5445*t^3 + 1/660*t^2 - 134/45,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 6299/4356,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 196/605,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 8251/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 3554/5445,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 1181/2420,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 136/1089,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 4261/21780,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 161/605,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 27241/21780,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 14966/5445,
    8/5445*t^3 + 1/660*t^2 + 19/4,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 6260/1089,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 27169/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 751/121,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 24599/4356,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 4954/1089,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 1889/484,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 4028/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 17107/4356,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 554/121,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 24581/4356,
    8/5445*t^3 + 1/660*t^2 + 64/9,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 18173/2420,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 39739/5445,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 140867/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 606/121,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 17033/4356,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 17228/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 6679/2420,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 14638/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 12805/4356,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 424/121,
    8/5445*t^3 + 1/660*t^2 + 787/180,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 22346/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 1513/484,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 1556/1089,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 59/21780,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 703/605,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 45191/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 2990/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 1541/484,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 18509/5445,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 74083/21780,
    8/5445*t^3 + 1/660*t^2 - 16/5,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 69731/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 4370/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 11237/2420,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 5557/1089,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 117631/21780,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 3356/605,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 24181/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 29527/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 2503/484,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 26174/5445,
    8/5445*t^3 + 1/660*t^2 - 781/180,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 501/121,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 83891/21780,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 18961/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 7361/2420,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 13829/5445,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 8651/4356,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 841/605,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 16589/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 601/5445,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 1341/2420,
    8/5445*t^3 + 1/660*t^2 + 11/9,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 6769/4356,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 227/121,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 9491/4356,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 2671/1089,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 1301/484,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 3131/1089,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 13087/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 371/121,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 13289/4356,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 3211/1089,
    8/5445*t^3 + 1/660*t^2 + 15/4,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 22588/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 96641/21780,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 2787/605,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 20243/4356,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 4954/1089,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 10413/2420,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 21229/5445,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 72467/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 312/121,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 11513/4356,
    8/5445*t^3 + 1/660*t^2 + 158/45,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 9461/2420,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 4463/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 17719/4356,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 2304/605,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 72097/21780,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 13961/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 755/484,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 314/1089,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 5671/21780,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 58/605,
    8/5445*t^3 + 1/660*t^2 + 139/180,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 6011/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 545/484,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 4513/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 883/4356,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 461/605,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 45191/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 4079/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 11577/2420,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 5662/1089,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 108931/21780,
    8/5445*t^3 + 1/660*t^2 - 21/5,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 13075/4356,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 12049/5445,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 4461/2420,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 10361/5445,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 52291/21780,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 405/121,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 81701/21780,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 19726/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 7191/2420,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 9839/5445,
    8/5445*t^3 + 1/660*t^2 - 5/36,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 104/121,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 5873/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 1435/1089,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 367/484,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 370/1089,
    8/5445*t^3 + 1/660*t^2 - 1/242*t - 4295/4356,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t - 144/121,
    8/5445*t^3 + 1/660*t^2 - 2/605*t - 4189/4356,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t - 338/1089,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 365/484,
    8/5445*t^3 + 1/660*t^2 + 20/9,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 64337/21780,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 1861/605,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 56167/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 1582/1089,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 333/484,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 1498/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 4451/21780,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 282/605,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 4577/4356,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 2122/1089,
    8/5445*t^3 + 1/660*t^2 + 63/20,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 19321/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 14101/4356,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 267/121,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 31519/21780,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 5168/5445,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 1701/2420,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 761/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 4039/4356,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 834/605,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 44497/21780,
    8/5445*t^3 + 1/660*t^2 + 131/45,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 7041/2420,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 2285/1089,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 31967/21780,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 122/121,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 15469/21780,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 3071/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 271/484,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 3748/5445,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 4093/4356,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 789/605,
    8/5445*t^3 + 1/660*t^2 + 319/180,
    8/5445*t^3 + 1/660*t^2 - 1/726*t + 1420/1089,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 2241/2420,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 3424/5445,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 8771/21780,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 144/605,
    8/5445*t^3 + 1/660*t^2 - 1/242*t + 545/4356,
    8/5445*t^3 + 1/660*t^2 - 7/1815*t + 296/5445,
    8/5445*t^3 + 1/660*t^2 - 2/605*t + 39/2420,
    8/5445*t^3 + 1/660*t^2 - 3/1210*t + 4/5445,
    8/5445*t^3 + 1/660*t^2 - 1/726*t - 31/21780]]

==> anc/README.txt <==
Files accompanying article:
Local Euler characteristics of A_n-singularities and their application to hyperbolicity
by Nils Bruin, Nathan Ilten, Zhe Xu

The following files encode quasi-polynomials in computer-readable form
for quantities that are computed in the article. Each file consists of
a list of quasi-polynomials. Each quasi-polynomial itself is represented
by a list L of polynomials, of length equal to the period of the
quasi-polynomial. Hence, if L is the list representing a quasi-polynomial
of period P, then the value at an integer n is computed using L[n % P](n).

The data files comprise:

C_quasipols.txt -- quasipolynomials in t=m+1 for the polytopes C_n, listed for n=0,1,...
P_quasipols.txt -- quasipolynomials in t=m+1 for the polytopes P_n, listed for n=0,1,...
ChiLoc_quasipols.txt -- quasipolynomials in m for chi_loc(s_n,S^m Omega), listed for n=0,1,...

we include the data for n=0 to better align the lists to account for python's 0-based indexing.

We also include the SageMath source file used to produce the data:

compute_quasipolynomials.sage


==> anc/compute_quasipolynomials.sage <==
## File accompanying article:
## Local Euler characteristics of A_n-singularities and their application to hyperbolicity
## by Nils Bruin, Nathan Ilten, Zhe Xu
##
## The file illustrates and documents the explicit computation of the various
## quasi-polynomial functions that provide the values of chi^0(s_n,S^m Omega) and
## chi_loc(s_n,S^m Omega).
##
## The code below is sage code. It needs the optional package normaliz.
## It produces files encoding quasi-polynomials that should be fairly easily readable
## in any computer algebra system. The files are included.
##
## A quasi-polynomial f of period p is represented by a list of polynomials
## [f[0], f[1], ... f[p-1]] so that f(i) = f[i mod p](i)
## The sage code below wraps this representation to provide more convenient
## access and manipulation.
##
## Data produced:
## C_quasipols.txt -- quasipolynomials in t=m+1 for the polytopes C_n, listed for n=0,1,...
## P_quasipols.txt -- quasipolynomials in t=m+1 for the polytopes P_n, listed for n=0,1,...
## ChiLoc_quasipols.txt -- quasipolynomials in m for chi_loc(s_n,S^m Omega), listed for n=0,1,...
##
## we include the data for n=0 to better align the lists to account for python's 0-based indexing.

class quasipol:
    """
    a little helper class to aid in arithmetic with quasipolynomials.
    
    initialize by giving a list of polynomials. The length of the list implies the period of the quasipol.
    addition, subtraction, and left scalar multiplication is presently supported.
    
    self[i] yields the polynomial for the residue class represented by i
    self.L yields the list of polynomials
    self.n yields the period with which it was defined (this need not be the minimal period)
    """
    def __init__(self, L):
        self.n=len(L)
        self.L=L
    def __getitem__(self,i):
        return self.L[i % self.n]
    def __add__(self,other):
        if other == 0:
            return self
        m=lcm(self.n,other.n)
        return quasipol([self[i]+other[i] for i in range(m)])
    def __radd__(self,other):
        if other == 0:
            return self
        m=lcm(self.n,other.n)
        return quasipol([other[i]+self[i] for i in range(m)])
    def __sub__(self,other):
        m=lcm(self.n,other.n)
        return quasipol([self[i]-other[i] for i in range(m)])
    def __rmul__(self,scalar):
        return quasipol([scalar*s for s in self.L])
    def __call__(self,a):
        return self[a](a)
    def __repr__(self):
        return "Quasipolynomial of period {} with components {}".format(self.n,self.L)

## Vertices used in defining our polytopes

P = lambda i: vector([-1/(i+1),0,0])
Q = lambda i: vector([-2/(i+1)/(i+2),-i/(i+2),i/(i+2)])
Z = vector((0,-1,0))
T = lambda n: matrix(3,3,[-1,0,0,(n+1),1,0,0,0,1])
Pnprime = lambda n: T(n)*P(n)
Qnprime = lambda n: T(n)*Q(n)

## Routines to compute the Ehrhardt generating functions of the half-open polytopes

def polyhedron_P_series(i):
    P0=Polyhedron([P(i-1),P(i),Q(i-1),Q(i),Z],backend="normaliz")
    P1=Polyhedron([P(i),Q(i),Z],backend="normaliz")
    P2=Polyhedron([P(i-1),P(i),Z],backend="normaliz")
    P3=Polyhedron([P(i),Z],backend="normaliz")
    return P0.ehrhart_series()-P1.ehrhart_series()-P2.ehrhart_series()+P3.ehrhart_series()

def polyhedron_C_series(n):
    P0=Polyhedron([P(n),Pnprime(n),Q(n),Qnprime(n),Z],backend="normaliz")
    P1=Polyhedron([P(n),Pnprime(n),Z],backend="normaliz")
    return P0.ehrhart_series()-P1.ehrhart_series()

## Routines to compute the Ehrhardt quasi-polynomials of the half-open polytopes

def polyhedron_P_quasipol(i):
    if i == 0:
        return quasipol([0])
    P0=Polyhedron([P(i-1),P(i),Q(i-1),Q(i),Z],backend="normaliz")
    P1=Polyhedron([P(i),Q(i),Z],backend="normaliz")
    P2=Polyhedron([P(i-1),P(i),Z],backend="normaliz")
    P3=Polyhedron([P(i),Z],backend="normaliz")
    return (quasipol(P0.ehrhart_quasipolynomial())
                - quasipol(P1.ehrhart_quasipolynomial())
                - quasipol(P2.ehrhart_quasipolynomial())
                + quasipol(P3.ehrhart_quasipolynomial()))

def polyhedron_C_quasipol(n):
    if n == 0:
        return quasipol([0])
    P0=Polyhedron([P(n),Pnprime(n),Q(n),Qnprime(n),Z],backend="normaliz")
    P1=Polyhedron([P(n),Pnprime(n),Z],backend="normaliz")
    return quasipol(P0.ehrhart_quasipolynomial())-quasipol(P1.ehrhart_quasipolynomial())

## Generating functions for chi_loc

m = QQ['m'].gen(0)

def chiloc_series(n):
    m = QQ['m'].gen(0)
    return m*((n+1)*sum(m^i for i in [0..n])^2-sum(m^(2*i) for i in [0..n]))/(1-m)^2/(1-m^(n+1))^2       

## Ingredients to define the quasi-polynomials for chi_loc
## one can check that the generating fuction and the quasi-polynomials
## generate compatible results.

def bnm(n,m):
    if is_even(n):
        return 0
    if is_even(m):
        return 1
    else:
        return -1

def cnm(n,m):
    q = (m % (n+1))
    if is_even(n):
        if is_even(q):
            return 2*q^3-3*(n-1)*q^2+(n^2-4*n-2)*q
        else:
            return 2*q^3-3*(n-1)*q^2+(n^2-4*n-2)*q - 3*(n+1)
    else:
        if is_even(q):
            return 2*q^3-3*(n-1)*q^2+(n^2-4*n-5)*q
        else:
            return 2*q^3-3*(n-1)*q^2+(n^2-4*n+1)*q - 3*(n+1)

def chiloc_quasipol(n):
    m = QQ['m'].gen(0)
    return quasipol([((n+1)^2-1)/(n+1)*(m^3/6+m^2/2+m/4)+bnm(n,q)/(4*(n+1))*m+cnm(n,q)/(12*(n+1)) for q in range(n+1)])

## precomputation to generate output. You can increase this bound if you want
## more data.

PrecomputeBound = 10
Pquasipols = [polyhedron_P_quasipol(n) for n in [0..PrecomputeBound]]
Cquasipols = [polyhedron_C_quasipol(n) for n in [0..PrecomputeBound]]
Chilocquasipols = [chiloc_quasipol(n) for n in [0..PrecomputeBound]] 

## illustration of how to compute chi_0. Note that chi_0 is expected to be
## a quasi-polynomial of period (n+1)!, so one does not want to write this out.
## the quasi-polynomials have ehrhardt quasi-polynomials of period dividing n*(n+1)*(n+2),
## which is much easier to handle. So one should first evaluate and then sum.

def chi0(n,m):
    return 2*sum(Pquasipols[i](m+1) for i in [1..n]) + Cquasipols[n](m+1)

def chiloc(n,m):
    return chiloc_quasipol(n)(m)

## output helper function

def string_from_quasipollist(P):
    return ("[{}]".format(",\n".join("   [{}]".format(",\n    ".join(str(c) for c in p.L)) for p in P)))

## set this flag to True to write the data to files. Otherwise data is printed.

write_results_to_files = False

## output generation

if write_results_to_files:
    with open("C_quasipols.txt",'w') as F:
        F.write(string_from_quasipollist(Cquasipols))
    with open("P_quasipols.txt",'w') as F:
        F.write(string_from_quasipollist(Pquasipols))
    with open("ChiLoc_quasipols.txt",'w') as F:
        F.write(string_from_quasipollist(Chilocquasipols))
else:
    print("Ehrhardt quasi-polynomials for C_n")
    print(string_from_quasipollist(Cquasipols))
    print("Ehrhardt quasi-polynomials for P_n")
    print(string_from_quasipollist(Pquasipols))
    print("Ehrhardt quasi-polynomials for chi_loc")
    print(string_from_quasipollist(Chilocquasipols))

